Targeted Adversarial Training for Natural Language Understanding

We present a simple yet effective Targeted Adversarial Training (TAT) algorithm to improve adversarial training for natural language understanding. The key idea is to introspect current mistakes and prioritize adversarial training steps to where the model errs the most. Experiments show that TAT can significantly improve accuracy over standard adversarial training on GLUE and attain new state-of-the-art zero-shot results on XNLI. Our code will be released at: https://github.com/namisan/mt-dnn.

==> figures/pdm.py <==
import matplotlib.pyplot as plt
import sys
from matplotlib.pyplot import *
import matplotlib
import numpy as np

style=['r-.s','c--p', 'b:*', 'm:o', 'k:v']
name = ["25%", "50%", "75%", "100%"]


bert = [81.3, 82.7, 83.8, 84.4]
pdm = [80.6, 83.6, 84.1, 84.8]
vat = [81.2, 83.1, 84.2, 85.3]


index = list(range(0, len(bert)))
plt.ylabel('Accuracy (MNLI)', fontsize=28)
plt.xlabel('Ratio of labeled training data', fontsize=28)


plt.plot(index, bert, style[0], markersize=14, linewidth=3)
plt.plot(index, pdm, style[1], markersize=14, linewidth=3)
plt.plot(index, vat, style[2], markersize=14, linewidth=3)

#plt.plot(index, bert, style[2], markersize=14, linewidth=3)
#plt.plot(index, roberta, style[3], markersize=14, linewidth=3)
#plt.plot(index, xlnet, style[4], markersize=14, linewidth=3)

plt.axis([-0.1, 3.3, 80, 85.5])
#plt.legend([r'RoBERTa-ReImp$_{base}$', r'DeBERTa$_{base}$', r'BERT$_{base}$', r'RoBERTa$_{base}$'], loc="lower right", fontsize=28)
plt.legend([r'BERT', r'PDM', 'VAT'], loc="lower right", fontsize=28)
plt.ticklabel_format(style='sci' ,axis='y', labelsize=28)
plt.tick_params(labelsize=28)
plt.xticks(index, name)
plt.show()


==> splitpdf.py <==
from PyPDF2 import PdfFileWriter, PdfFileReader

name="ACL_BERT_FINETUNE"
inputpdf = PdfFileReader(open(name+".pdf", "rb"))

output = PdfFileWriter()
for i in range(inputpdf.numPages-3):
    output.addPage(inputpdf.getPage(i))
with open(name+"_main.pdf", "wb") as outputStream:
	output.write(outputStream)

output = PdfFileWriter()
for i in range(inputpdf.numPages-3, inputpdf.numPages):
    output.addPage(inputpdf.getPage(i))
with open(name+"_sup.pdf", "wb") as outputStream:
	output.write(outputStream)
